Monaural Audio Speaker Separation with Source Contrastive Estimation

We propose an algorithm to separate simultaneously speaking persons from each other, the "cocktail party problem", using a single microphone. Our approach involves a deep recurrent neural networks regression to a vector space that is descriptive of independent speakers. Such a vector space can embed empirically determined speaker characteristics and is optimized by distinguishing between speaker masks. We call this technique source-contrastive estimation. The methodology is inspired by negative sampling, which has seen success in natural language processing, where an embedding is learned by correlating and de-correlating a given input vector with output weights. Although the matrix determined by the output weights is dependent on a set of known speakers, we only use the input vectors during inference. Doing so will ensure that source separation is explicitly speaker-independent. Our approach is similar to recent deep neural network clustering and permutation-invariant training research; we use weighted spectral features and masks to augment individual speaker frequencies while filtering out other speakers. We avoid, however, the severe computational burden of other approaches with our technique. Furthermore, by training a vector space rather than combinations of different speakers or differences thereof, we avoid the so-called permutation problem during training. Our algorithm offers an intuitive, computationally efficient response to the cocktail party problem, and most importantly boasts better empirical performance than other current techniques.

==> sips-2017/images/png2eps.sh <==
convert DeepClusteringMatrix.png DeepClusteringMatrix.eps
convert algorithm.png algorithm.eps
convert clusterplot.png clusterplot.eps
convert inference.png inference.eps
convert maskplots.png maskplots.eps
convert masks.png masks.eps
convert optcurve.png optcurve.eps
convert training.png training.eps
convert vector-matrix.png vector-matrix.eps

